Analysis of Carrier's problem

A computational and asymptotic analysis of the solutions of Carrier's problem is presented. The computations reveal a striking and beautiful bifurcation diagram, with an infinite sequence of alternating pitchfork and fold bifurcations as the bifurcation parameter tends to zero. The method of Kuzmak is then applied to construct asymptotic solutions to the problem. This asymptotic approach explains the bifurcation structure identified numerically, and its predictions of the bifurcation points are in excellent agreement with the numerical results. The analysis yields a novel and complete taxonomy of the solutions to the problem, and demonstrates that a claim of Bender & Orszag is incorrect.

==> figures/src/bifurcation-diagram/plotbifurcation.py <==
import matplotlib.pyplot as plt
import json
from copy import copy
from numpy import arange, sqrt
import sys
import glob
from math import pi


vanillas   = ["data-arclength-0.002233-0.json", "data-arclength-0.002233-1.json"] + ["data-arclength-0.002233-%d.json" % i for i in range(12,36)]

pitchforks = ["data-arclength-0.002233-%d.json" % d for d in range(2, 36, 4)]

folds      = ["data-arclength-0.002233-%d.json" % d for d in range(4, 36, 4)]

pitchbfs   = []
foldbfs    = []

normclr  = "black"
pitchclr = "black"
foldclr  = "black"

## Calculate bifurcation points
for (i, pitchfork) in enumerate(pitchforks):
    (Js, epsilons) = json.load(open(pitchfork, "r"))
    epsilons = sqrt(epsilons)
    maxeps = max(epsilons)
    bfJ    = min(zip(epsilons, Js), key=lambda x: abs(x[0]-maxeps))[1]
    pitchbfs.append((maxeps, bfJ))

for (i, fold) in enumerate(folds):
    (Js, epsilons) = json.load(open(fold, "r"))
    epsilons = sqrt(epsilons)
    maxeps = max(epsilons)
    bfJ    = min(zip(epsilons, Js), key=lambda x: abs(x[0]-maxeps))[1]
    foldbfs.append((maxeps, bfJ))

## Plot bifurcation indicators
normclr  = (0.2980392156862745, 0.4470588235294118, 0.6901960784313725)
foldclr  = (0.3333333333333333, 0.6588235294117647, 0.40784313725490196)
pitchclr = (0.7686274509803922, 0.3058823529411765, 0.3215686274509804)

(ymin, ymax) = (-200, 200)
plt.close()

for pitchbf in pitchbfs:
    plt.plot([1.0*pitchbf[0], 1.0*pitchbf[0]], [ymin, 1.5*ymax], '-.', color=pitchclr, alpha=1.0, linewidth=1.5)

for foldbf in foldbfs:
    plt.plot([1.0*foldbf[0], 1.0*foldbf[0]], [ymin, 1.5*ymax], ':', color=foldclr, alpha=1.0, linewidth=1.5)

print "Pitchfork bifurcation points: ", [x[0] for x in pitchbfs]
print "Fold      bifurcation points: ", [x[0] for x in foldbfs]

## Plot solution curves
normclr  = "black"
pitchclr = "black"
foldclr  = "black"
for (i, vanilla) in enumerate(vanillas):
    if i == 0:
        label = r"Solutions for $\varepsilon \gg 0$"
        label = None
    else:
        label = None

    (Js, epsilons) = json.load(open(vanilla, "r"))
    epsilons = sqrt(epsilons)
    plt.semilogx(epsilons, Js, '-', linewidth=2, color=normclr, label=label, markersize=4)

for (i, pitchfork) in enumerate(pitchforks):
    if i == 0:
        label = r"Solutions from pitchfork bifurcations"
        label = None
    else:
        label = None

    (Js, epsilons) = json.load(open(pitchfork, "r"))
    epsilons = sqrt(epsilons)
    plt.semilogx(epsilons, Js, '-', linewidth=2, color=pitchclr, label=label)


for (i, fold) in enumerate(folds):
    if i == 0:
        label = r"Solutions from fold bifurcations"
        label = None
    else:
        label = None

    (Js, epsilons) = json.load(open(fold, "r"))
    epsilons = sqrt(epsilons)
    plt.semilogx(epsilons, Js, '-', linewidth=2, color=foldclr, label=label)

## Plot bifurcation lines
normclr  = (0.2980392156862745, 0.4470588235294118, 0.6901960784313725)
foldclr  = (0.3333333333333333, 0.6588235294117647, 0.40784313725490196)
pitchclr = (0.7686274509803922, 0.3058823529411765, 0.3215686274509804)

for pitchbf in pitchbfs:
    if pitchbf == pitchbfs[0]:
        label = "Pitchfork bifurcation"
    else:
        label = None
    plt.plot([pitchbf[0]], [pitchbf[1]], 'o', color=pitchclr, markersize=5, label=label,linewidth=1.5)

for foldbf in foldbfs:
    if foldbf == foldbfs[0]:
        label = "Fold bifurcation"
    else:
        label = None
    plt.plot([foldbf[0]], [foldbf[1]], 'o', color=foldclr, markersize=5, label = label, linewidth=1.5)

plt.xlabel(r"$\varepsilon$")
plt.ylabel(r"$\gamma(y)$")
plt.title(r"Solutions of the Carrier problem")
plt.ylim(ymin, ymax)
plt.legend(loc='upper right')
plt.xlim(sqrt([0.00223, 0.5]))

ax = plt.gca()
ax.set_axisbelow(True)

#plt.savefig('carrier.pdf')
import matplotlib2tikz
matplotlib2tikz.save('carrier.tikz', figurewidth="11cm")

